Numerical evaluation of multi-loop integrals

We present updates on the development of pySecDec, a toolbox to numerically evaluate parameter integrals in the context of dimensional regularization. We discuss difficulties with loop integrals in the special kinematic condition where the squared momentum of a leg is equal to the squared mass of a propagator. We further discuss some features of a Quasi Monte Carlo (QMC) integrator that can optionally run on Graphics Processing Units (GPUs).

==> figures/HHNP2b/generate_HHNP2b.py <==
#! /usr/bin/env python
from pySecDec.loop_integral import loop_package
import pySecDec as psd, sympy as sp

s, t, mt, mh = sp.symbols('s t mt mh')

li = psd.loop_integral.LoopIntegralFromGraph(

internal_lines = [[mt,[3,4]],[mt,[4,6]],[mt,[6,2]],[mt,[2,5]],[mt,[5,3]],[0,[1,5]],[0,[1,6]]],
external_lines = [['p1',1],['p2',2],['p3',3],['p4',4]],

replacement_rules = [
                        ('p1*p1', 0),
                        ('p2*p2', 0),
                        ('p3*p3', mh**2),
                        ('p4*p4', mh**2),
                        ('p1*p2', s/2),
                        ('p3*p2', t/2-mh**2/2),
                        ('p1*p3', -t/2-s/2+mh**2/2),
                        ('p1*p4', t/2-mh**2/2),
                        ('p2*p4', -t/2-s/2+mh**2/2),
                        ('p3*p4', s/2-mh**2),
                        (mt, 173),
                        (mh, 125)
                    ]

)


Mandelstam_symbols = ['s','t']

loop_package(

name = 'HHNP2b',

loop_integral = li,

real_parameters = Mandelstam_symbols,

# the highest order of the final epsilon expansion --> change this value to whatever you think is appropriate
requested_order = 0,

# the optimization level to use in FORM (can be 0, 1, 2, 3)
form_optimization_level = 3,

# the WorkSpace parameter for FORM
form_work_space = '100M',

# the method to be used for the sector decomposition
# valid values are ``iterative``, ``geometric``, and ``geometric_ku``
decomposition_method = 'geometric',
# if you choose ``geometric`` and 'normaliz' is not in your
# $PATH, you can set the path to the 'normaliz' command-line
# executable here
#normaliz_executable='/path/to/normaliz',

)





==> figures/HHNP2b/integrate_HHNP2b.py <==
from __future__ import print_function
from pySecDec.integral_interface import IntegralLibrary
import sympy as sp, numpy as np

# load c++ library
HHNP2b = IntegralLibrary('HHNP2b/HHNP2b_pylink.so')

# masses (in GeV^2)
mh = 125.0
mt = 173.0

# set kinemaic point
s = 3. * (mt**2)
cos_theta = 0.2

# compute Mandelstam "t"
beta_h = np.sqrt(1-4*mh**2/s)
t = mh**2 - s/2*(1 - beta_h*cos_theta);


def integrate(n):
    print("n =", n)

    # choose and configure integrator
    HHNP2b.use_Qmc(
        minn=n, verbosity=3,
        transform = 'tent'
    )

    # integrate
    str_integral_without_prefactor, str_prefactor, str_integral_with_prefactor = HHNP2b(real_parameters=[s,t],
        number_of_presamples=10**5, deformation_parameters_maximum=10**2,deformation_parameters_minimum=10**-20)

    return str_integral_without_prefactor, str_prefactor, str_integral_with_prefactor

# -------------------------------------------------------------------------------------------------------------

# scan lattice size N
available_n = [1021, 1123, 1237, 1361, 1499, 1657, 1811, 1993, 2203, 2411, 2647, 2917, 3203, 3527, 3877, 4261, 4691, 5167, 5683, 6247, 6863,
               7549, 8311, 9137, 10061, 11057, 12157, 13381, 14713, 16183, 17807, 19583, 21557, 23719, 26083, 28669, 31531, 34687, 38153, 41969,
               46171, 50789, 55871, 61463, 67601, 74353, 81799, 89963, 98963, 108863, 119747, 131713, 144887, 159389, 175327, 192847, 212131,
               233341, 256687, 282349, 310577, 341629, 375799, 413411, 454709, 500179, 550211, 605221, 665747, 732311, 805559, 886097, 974707,
               1072187, 1179403, 1297337, 1427089, 1569781, 1726757, 1899437, 2089379, 2298311, 2528147, 2780951, 3059047, 3364951, 3701471, 4071589,
               4478777, 4926629, 5419291, 5961217, 6557333, 7213069, 7934383, 8727857, 9600599, 10560653, 11616721, 12778391, 14056241, 15461861,
               17008067, 18708839, 20579719, 22637707, 24901507, 27391613, 30130781, 33143849, 36458269, 40104059, 44114459, 48525913, 53378527,
               58716341, 64588003, 71046779, 78151457, 85966597, 94563257, 104019611, 114421537, 125863729, 138450077, 152295083, 167524601, 184277053,
               202704781, 222975199, 245272721, 269799989, 296780009, 326457997, 359103791, 395014229, 434515607, 477967141, 525763853, 578340271,
               636174277, 699791699, 769770899, 846747947, 931422787, 1024565021, 1127021513, 1239723671, 1363696049, 1500065653, 1650072199, 1815079421,
               1996587361, 2147483647]

with open('scan.out','w+') as outfile:
      for n in available_n:
            integral_without_prefactor, prefactor, integral_with_prefactor = integrate(n)
            outfile.write('n = ' + str(n) + '\n')
            outfile.write('integral_without_prefactor = ' + integral_without_prefactor + '\n')
            outfile.write('prefactor = ' + prefactor + '\n')
            outfile.write('integral_with_prefactor = ' + integral_with_prefactor + '\n')
            outfile.write('----------------\n\n\n')
            outfile.flush()


==> figures/HHNP2b/make_plot.py <==
import sympy as sp
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from itertools import chain

# masses (in GeV^2)
mh = 125.0
mt = 173.0

n_initializer_txt = 'n = '
integral_result_initializer_txt = 'integral_without_prefactor =  '

def convert_scan(txt):
# transform txt file content into numpy array with columns "n", "real_part", "error_real_part", "imag_part", "error_imag_part"
    all_points = np.empty([len(txt),5]) + np.nan
    for i,point in enumerate(txt):
        # read "n"
        n_line = point[0]
        assert n_line.startswith(n_initializer_txt)
        n = int(n_line[len(n_initializer_txt):])

        # read integral result
        integral_result_line = point[1]
        assert integral_result_line.startswith(integral_result_initializer_txt)
        integral_result_str = integral_result_line[len(integral_result_initializer_txt):]
        assert 'nan' not in integral_result_str.lower()

        integral_result = sp.sympify(  integral_result_str.replace(',','+I*').replace('+/-','*value+error*')  )
        integral_finite_part = integral_result.coeff('eps',0).coeff('value')
        integral_finite_error = integral_result.coeff('eps',0).coeff('error')

        integral_finite_real_part = integral_finite_part.coeff('I',0)
        integral_finite_real_part_error = - integral_finite_error.coeff('I',0)
        integral_finite_imag_part = integral_finite_part.coeff('I',1)
        integral_finite_imag_part_error = integral_finite_error.coeff('I',1)

        all_points[i] = n, integral_finite_real_part, integral_finite_real_part_error, integral_finite_imag_part, integral_finite_imag_part_error

    return all_points

# load scans
def load_scan(filename):
    with open(filename,'r') as f:
        scan = f.read().strip(' -\n')
    return convert_scan([point.strip(' \n').split('\n') for point in scan.split('----------------')])

baker_scan = load_scan('scan_baker.out')
korobov3_scan = load_scan('scan_korobov3.out')
korobov6_scan = load_scan('scan_korobov6.out')

# plot projection at s = 3.0 * mt**2
points_pool = np.logspace(np.log10(1021),np.log10(245272721*3),10**6)
full_points_pool = np.logspace(np.log10(1021),np.log10(2147483647),10**6)
extended_points_pool = np.logspace(np.log10(10),np.log10(2147483647*10),10**6)
plt.figure()

plt.plot(full_points_pool[2*10**5:], np.abs(baker_scan[0,-2])/baker_scan[-1,1]*(2*full_points_pool[2*10**5]/full_points_pool[2*10**5:])**1.5, label=r'$\mathcal{O}(1/n^{1.5})$', color='red')
plt.loglog(baker_scan[:,0], np.abs(baker_scan[:,-2])/baker_scan[-1,1], 'o', label="baker's", color='white', markersize=6, markeredgecolor='red')

plt.plot(full_points_pool[3*10**5:], np.abs(korobov3_scan[1,-2])/korobov3_scan[-1,1]*(0.4*full_points_pool[3*10**5]/full_points_pool[3*10**5:])**3, label=r'$\mathcal{O}(n^{3})$', color='green')
plt.loglog(korobov3_scan[:,0], np.abs(korobov3_scan[:,-2])/korobov3_scan[-1,1], '*', label='Korobov 3', color='white', markersize=8, markeredgecolor='green')

plt.plot(points_pool[4*10**5:], np.abs(korobov6_scan[92,-2])/korobov6_scan[-1,1]*(5*10.**6/points_pool[4*10**5:])**4, label=r'$\mathcal{O}(n^{4})$', color='blue')
plt.loglog(korobov6_scan[:,0], np.abs(korobov6_scan[:,-2])/korobov6_scan[-1,1], '^', label='Korobov 6', color='white', markersize=6, markeredgecolor='blue')

plt.plot(extended_points_pool, [np.finfo('d').eps]*len(extended_points_pool), label=None, color='black')

plt.xlabel(r'lattice size $n$') #, fontsize=25)
plt.ylabel(r'relative error') #, fontsize=25)
plt.xlim(1021/1.2, 2147483647*1.2)
plt.ylim(0.8e-18,0.2)
plt.gca().yaxis.tick_right()
plt.legend(loc=3, ncol=3, fontsize=10)

plt.savefig('scaling.pdf')


==> figures/ZZ_vertex/plot_ZZ_vertex.py <==
from pySecDec.loop_integral import plot_diagram

plot_diagram(
internal_lines = [
    ('Mz',[1,2]),
    (0,[2,3]),
    (0,[3,4]),
    (0,[4,5]),
    (0,[5,2]),
    (0,[1,4])
],
external_lines = [['p1',1],['p2',5],['s',3]],
filename = 'ZZ_vertex',
extension='svg',
Gstart = 29013,
)


==> figures/one/general.hpp <==
#include <iostream>
#include <qmc.hpp>

int dim = 6;

std::vector<unsigned long long int> available_n
{
    1021, 1123, 1237, 1361, 1499, 1657, 1811, 1993, 2203, 2411, 2647, 2917, 3203, 3527, 3877, 4261, 4691, 5167, 5683, 6247, 6863,
    7549, 8311, 9137, 10061, 11057, 12157, 13381, 14713, 16183, 17807, 19583, 21557, 23719, 26083, 28669, 31531, 34687, 38153, 41969,
    46171, 50789, 55871, 61463, 67601, 74353, 81799, 89963, 98963, 108863, 119747, 131713, 144887, 159389, 175327, 192847, 212131,
    233341, 256687, 282349, 310577, 341629, 375799, 413411, 454709, 500179, 550211, 605221, 665747, 732311, 805559, 886097, 974707,
    1072187, 1179403, 1297337, 1427089, 1569781, 1726757, 1899437, 2089379, 2298311, 2528147, 2780951, 3059047, 3364951, 3701471, 4071589,
    4478777, 4926629, 5419291, 5961217, 6557333, 7213069, 7934383, 8727857, 9600599, 10560653, 11616721, 12778391, 14056241, 15461861,
    17008067, 18708839, 20579719, 22637707, 24901507, 27391613, 30130781, 33143849, 36458269, 40104059, 44114459, 48525913, 53378527,
    58716341, 64588003, 71046779, 78151457, 85966597, 94563257, 104019611, 114421537, 125863729, 138450077, 152295083, 167524601, 184277053,
    202704781, 222975199, 245272721, 269799989, 296780009, 326457997, 359103791, 395014229, 434515607, 477967141, 525763853, 578340271,
    636174277, 699791699, 769770899, 846747947, 931422787, 1024565021, 1127021513, 1239723671, 1363696049, 1500065653, 1650072199, 1815079421,
    1996587361, 2147483647
};

struct my_functor_t {
#ifdef __CUDACC__
    __host__ __device__
#endif
    double operator()(double* x) const
    {
        return 1;
    }
} my_functor;

template<typename Ttransform>
integrators::result<double> integrate(unsigned long long int n, Ttransform transform) {
    integrators::Qmc<double,double> integrator;
    integrator.minn = n;
    integrator.verbosity = 0;
    integrators::result<double> result = integrator.integrate(my_functor, dim, transform);

    return result;
}


==> figures/one/integrate_one_Korobov3.cpp <==
#include "general.hpp"

int main() {
    std::cout.precision(20);

    integrators::transforms::Korobov<double,unsigned long long int,3> transform;

    for (const auto& n : available_n)
    {

        std::cout << "n = " << n << std::endl;

        integrators::result<double> result = integrate(n, transform);

        std::cout << "integral = " << result.integral << std::endl;
        std::cout << "error    = " << result.error    << std::endl;

    }

    return 0;
}


==> figures/one/integrate_one_Korobov6.cpp <==
#include "general.hpp"

int main() {
    std::cout.precision(20);

    integrators::transforms::Korobov<double,unsigned long long int,6> transform;

    for (const auto& n : available_n)
    {

        std::cout << "n = " << n << std::endl;

        integrators::result<double> result = integrate(n, transform);

        std::cout << "integral = " << result.integral << std::endl;
        std::cout << "error    = " << result.error    << std::endl;

    }

    return 0;
}


==> figures/one/make_plot.py <==
import sympy as sp
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from itertools import chain

n_initializer_txt = 'n = '
integral_result_initializer_txt = 'integral = '
integral_error_initializer_txt = 'error    = '

def convert_scan(txt):
# transform txt file content into numpy array with columns "n", "value", "error"
    all_points = np.empty([len(txt),3]) + np.nan
    for i,point in enumerate(txt):
        # read "n"
        n_line = point[0]
        assert n_line.startswith(n_initializer_txt), n_line
        n = int(n_line[len(n_initializer_txt):])

        # read integral result
        integral_result_line = point[1]
        assert integral_result_line.startswith(integral_result_initializer_txt)
        integral_result_str = integral_result_line[len(integral_result_initializer_txt):]
        assert 'nan' not in integral_result_str.lower()
        integral_result = float(integral_result_str)

        # read integral error
        integral_error_line = point[2]
        assert integral_error_line.startswith(integral_error_initializer_txt)
        integral_error_str = integral_error_line[len(integral_error_initializer_txt):]
        assert 'nan' not in integral_result_str.lower()
        integral_error = float(integral_error_str)

        all_points[i] = n, integral_result, integral_error

    return all_points

# load scans
def load_scan(filename):
    with open(filename,'r') as f:
        scan = f.read().strip(' -\n')
    return convert_scan([(('' if point.startswith('n =') else 'n =') + point).strip(' \n').split('\n') for point in scan.split('\nn =') if len(point.split('\n'))==3])

korobov3_6d_scan = load_scan('integrate_one_Korobov3_6d.log')
korobov3_9d_scan = load_scan('integrate_one_Korobov3_9d.log')
korobov6_6d_scan = load_scan('integrate_one_Korobov6_6d.log')
korobov6_9d_scan = load_scan('integrate_one_Korobov6_9d.log')
korobov3_10d_scan = load_scan('integrate_one_Korobov3_10d.log')
korobov6_10d_scan = load_scan('integrate_one_Korobov6_10d.log')

# plot projection at s = 3.0 * mt**2
short_points_pool = np.logspace(np.log10(10000),np.log10(2147483647),10**6)
full_points_pool = np.logspace(np.log10(1021),np.log10(2147483647),10**6)
extended_points_pool = np.logspace(np.log10(10),np.log10(2147483647*10),10**6)
plt.figure()

plt.plot(short_points_pool[50:-300000], np.abs(korobov6_6d_scan[50,-1])*(6e4/short_points_pool[50:-300000])**4, '--', label=r'$\mathcal{O}(1/n^{4})$', color='black')
plt.plot(full_points_pool[:-10000], np.abs(korobov3_6d_scan[0,-1])*(5.*full_points_pool[0]/full_points_pool[:-10000])**(2.5), ':', label=r'$\mathcal{O}(1/n^{2.5})$', color='black')
plt.plot(short_points_pool, np.abs(korobov3_9d_scan[30,-1])*(short_points_pool[30]/short_points_pool)**2, '-.', label=r'$\mathcal{O}(1/n^{2})$', color='black')
plt.plot(extended_points_pool, [np.finfo('d').eps]*len(extended_points_pool), label=None, color='black')

plt.loglog(korobov3_6d_scan[:,0], np.abs(korobov3_6d_scan[:,-1]), '+', label='Korobov 3,   6 dimensions', color='white', markersize=6, markeredgecolor='navy')
plt.loglog(korobov6_6d_scan[:,0], np.abs(korobov6_6d_scan[:,-1]), 'v', label='Korobov 6,   6 dimensions', color='white', markersize=6, markeredgecolor='royalblue')

plt.loglog(korobov3_9d_scan[:,0], np.abs(korobov3_9d_scan[:,-1]), 'x', label='Korobov 3,   9 dimensions', color='white', markersize=6, markeredgecolor='darkred')
plt.loglog(korobov6_9d_scan[:,0], np.abs(korobov6_9d_scan[:,-1]), '*', label='Korobov 6,   9 dimensions', color='white', markersize=8, markeredgecolor='red')

plt.loglog(korobov3_10d_scan[:,0], np.abs(korobov3_10d_scan[:,-1]), 'o', label='Korobov 3, 10 dimensions', color='white', markersize=5.5, markeredgecolor='darkgreen')
plt.loglog(korobov6_10d_scan[:,0], np.abs(korobov6_10d_scan[:,-1]), '^', label='Korobov 6, 10 dimensions', color='white', markersize=6, markeredgecolor='lawngreen')

plt.xlabel(r'lattice size $n$') #, fontsize=25)
plt.ylabel(r'relative error') #, fontsize=25)
plt.xlim(1021/1.2, 2147483647*1.2)
plt.ylim(0.8e-18,0.2)
plt.gca().yaxis.tick_right()
#plt.legend(loc=3, ncol=3, fontsize=10)
plt.legend(loc=3, fontsize=10)

plt.savefig('scaling.pdf')


==> figures/xminusy/plot.py <==
import matplotlib.pyplot as plt
from itertools import chain

plt.figure()

plt.plot([0,1],[0,1],label='singularity', color='black', linewidth=1)

linewidth = 1
plt.plot([0.5,0.5],[0,1], '--', color='black', label='$x = y = 1/2$ split', linewidth=linewidth)
plt.plot([0,1],[0.5,0.5], '--', color='black', linewidth=linewidth)
plt.plot([0.7,0.7],[0,1], ':', color='black', label=r'$x \neq y$ split', linewidth=linewidth)
plt.plot([0,1],[0.4,0.4], ':', color='black', linewidth=linewidth)

labelfontsize = 14
plt.xlabel('x', fontsize=labelfontsize)
plt.ylabel('y', fontsize=labelfontsize)

plt.xlim(0,1)
plt.ylim(0,1)

for tick in chain( plt.gca().xaxis.get_major_ticks() , plt.gca().yaxis.get_major_ticks() ):
    tick.label.set_fontsize(10)

#plt.legend(loc=2)

plt.savefig('xminusy.pdf')

